Improved Downward-Closed Delegation Bounds

We study delegated choice under a downward-closed feasibility constraint, where the principal and agent values of each item may be arbitrarily correlated but items are independent. We give a deterministic, agent-oblivious menu that guarantees the principal more than $29/70\approx0.41429$ of the expected offline optimum under every best response, including ties resolved against the principal. The menu depends only on the feasible family and the principal's value distributions, and verifies a proposal using only its items and their principal values. The previous best guarantee for downward-closed constraints was $0.1098$. Matroid constraints admit a guarantee of one half, which is tight already in rank one, but downward-closed constraints do not: a five-item knapsack instance bounds every deterministic menu by $500/1011$ of the optimum, and no rule with randomized acceptance, even one that knows the agent's utilities, can guarantee more than $30/61$. An explicit computer-assisted family of instances lowers the bound to $0.48105$ for all such rules. The guarantee is proved by contradiction. If every menu in a fixed family earns at most a $29/70$ fraction of the optimum, then a normalized instance satisfies a finite system of affine inequalities among the survival functions, stop-loss transforms and overshoot means of its clipped optima. An exact rational certificate shows that the system is infeasible. We also give a short analytic proof that a single threshold on the reported total value guarantees $3/10$.

==> anc/README.txt <==
Ancillary data for "Delegation under Downward-Closed Constraints"
====================================================================

This directory contains the two finite certificates used in the paper. Both
are JSON files. Every rational number is given either as an integer or as a
pair [numerator, denominator], or as a string "p/q", as noted below.


1. guarantee_certificate.json  (Section 10, main theorem)
---------------------------------------------------------

The certificate proves Theorem 5.1 (the guarantee 29/70). It is computed at
ratio rho_0 = 29/70 + 10^-6, that is, R = 1/rho_0 = 7000000/2900007.

The file has two keys.

"cases": a list of 96 cases. Each case is
    [l, r, [[i_1, m_1], [i_2, m_2], ...]]
where l and r are the endpoints of the interval for the cap-one mean mu_1
(strings "p/q"), i_k is an index into "rows" (0-based) and m_k is the
positive integer multiplier of that row. The intervals are consecutive and
cover [R-1, R]. For each case, the weighted sum of the listed rows, at that
interval, has positive minimum over the coordinate box of Section 10.1.

"rows": a list of 3,881 row descriptions. The cases use 3,837 of them with
nonzero multipliers. Levels are in grid units: a level index T with grid
parameter m denotes the level T/(40m). The first entry of a description
determines the row.

  ["path", m, kind, stages]
      The path row (9.1) with N = 40m, m in {2, 4}. kind is "blend" for the
      first rounding and "rounded" for the second. stages is a list of pairs
      [T, terms] with increasing T. Each term is [inc, p, w, a], where inc is
      the increment iota in grid units (0 for the body B0), or the negative
      key -6 for the reserve shape (m, K) = (3/2, 22/5), and p, w and a are as
      in Section 9.1.

  ["hb", m, T, inc, mode, ...]
      The budget row h + beta_mode <= 0 of (7.24) for the capped-overshoot
      unknown h of the body inc at level T/(40m). The remaining parameters
      are 8k for modes 0 and 3; the tangent point x, as a percentage (capped
      at s_*), for modes 1 and 4; and 10v for mode 2. For mode 3 they also
      include varrho, as a numerator and a denominator.

  ["fineS", m, J], ["fineUpper", m, J], ["fineLower", m, J]
      The Riemann relations of Section 6.6 between the levels J/(40m) and
      (J+1)/(40m).

  ["local", 40, T, inc, p, a, method, v]
      The single-stage row of Section 9.1 with N = 40, budget
      beta_{1+method} and parameter v.

  ["pc", ...]
      The rows of Section 8, the Riemann relations of Section 6.6 at further
      rational levels, the integrated deletion rows, and the bound l <= mu_1.

  Any other first entry
      A row of Section 6.6 (agreement, chord, cap-variation, deletion and
      ramp rows, and further Riemann relations), named by its first entry.


2. hardness_certificate.json  (Appendix A, bound 0.48105)
---------------------------------------------------------

Rationals are pairs [numerator, denominator] unless stated otherwise.

  a, b, d, Delta, q   The parameters a = 67/100, b = 9/200, d = 9/50,
                      Delta = 1/400 and the gate probability q = 7/20.
  eps                 epsilon = 10^-6 in (A.17).
  bound               The claimed bound 9621/20000 on beta.
  unit                10^10; principal values are integers in units of
                      1/unit.
  g                   The five gate values, in units of 1/unit.
  phase0, phase1      The Phase-0 (45) and Phase-1 (39) items in priority
                      order, highest first. Each entry is
                      [J, p_num, p_den, v], where J is the coupled subset of
                      {0,1,2,3} as a binary mask, p_num/p_den is the
                      activation probability and v is the active principal
                      value in units of 1/unit (Tables 1 and 2).
  N                   21, the number of envelope knots.
  P                   The knots P_1, ..., P_21.
  F_exact             The envelope values F_1, ..., F_21.
  mesh                1024, the number of cells of [0, a].
  nu_unit             10^7; multipliers are integers in units of 1/nu_unit.
  nu                  The 1024 multipliers nu_i, one per cell, in units of
                      1/nu_unit, in order of the cells from 0 to a.
  cutoff              The cutoff J_0 = 12 of Section A.4.


==> anc/hardness_certificate.json <==
{
  "unit": 10000000000,
  "nu_unit": 10000000,
  "N": 21,
  "mesh": 1024,
  "cutoff": 12,
  "a": [
    67,
    100
  ],
  "b": [
    9,
    200
  ],
  "d": [
    9,
    50
  ],
  "Delta": [
    1,
    400
  ],
  "q": [
    7,
    20
  ],
  "eps": [
    1,
    1000000
  ],
  "bound": [
    9621,
    20000
  ],
  "g": [
    1063860742,
    1322186165,
    1613310011,
    2140778234,
    3059764500
  ],
  "phase0": [
    [
      0,
      1,
      1,
      4202791876
    ],
    [
      1,
      1,
      1,
      3213031524
    ],
    [
      2,
      1,
      1,
      3011116304
    ],
    [
      2,
      3,
      4,
      3049627003
    ],
    [
      3,
      1,
      1,
      2084974000
    ],
    [
      4,
      1,
      1,
      2723663716
    ],
    [
      4,
      3,
      4,
      2759691658
    ],
    [
      4,
      1,
      2,
      2848146280
    ],
    [
      5,
      1,
      1,
      1954139616
    ],
    [
      5,
      3,
      4,
      1993045243
    ],
    [
      5,
      1,
      2,
      2014825864
    ],
    [
      6,
      1,
      1,
      1784516708
    ],
    [
      6,
      3,
      4,
      1790945508
    ],
    [
      6,
      1,
      2,
      1931791608
    ],
    [
      7,
      1,
      1,
      1354734356
    ],
    [
      7,
      3,
      8,
      1395208298
    ],
    [
      7,
      1,
      4,
      1651051908
    ],
    [
      7,
      1,
      8,
      1667466912
    ],
    [
      8,
      1,
      1,
      2307491578
    ],
    [
      8,
      3,
      4,
      2361836720
    ],
    [
      8,
      1,
      2,
      2425463429
    ],
    [
      8,
      1,
      4,
      2471039066
    ],
    [
      9,
      1,
      1,
      1633976535
    ],
    [
      9,
      3,
      4,
      1676157594
    ],
    [
      10,
      1,
      1,
      1527086959
    ],
    [
      10,
      3,
      4,
      1543846787
    ],
    [
      10,
      1,
      2,
      1627406940
    ],
    [
      10,
      1,
      4,
      1656728646
    ],
    [
      11,
      1,
      1,
      1189630358
    ],
    [
      11,
      3,
      4,
      1227035267
    ],
    [
      11,
      1,
      2,
      1395613379
    ],
    [
      12,
      1,
      1,
      1401807157
    ],
    [
      12,
      1,
      2,
      1612386952
    ],
    [
      12,
      1,
      4,
      1621205876
    ],
    [
      13,
      1,
      1,
      1017614262
    ],
    [
      13,
      3,
      4,
      1043090462
    ],
    [
      13,
      1,
      2,
      1077163296
    ],
    [
      13,
      1,
      4,
      1125511004
    ],
    [
      14,
      1,
      1,
      975640596
    ],
    [
      14,
      1,
      2,
      1005560602
    ],
    [
      14,
      1,
      4,
      1043178169
    ],
    [
      14,
      1,
      8,
      1157094029
    ],
    [
      15,
      1,
      1,
      759131158
    ],
    [
      15,
      3,
      4,
      858001920
    ],
    [
      15,
      1,
      2,
      894276990
    ]
  ],
  "phase1": [
    [
      0,
      1,
      1,
      1970668731
    ],
    [
      0,
      3,
      4,
      2027048314
    ],
    [
      0,
      1,
      2,
      2044082689
    ],
    [
      0,
      1,
      4,
      2080453071
    ],
    [
      1,
      1,
      1,
      1383777685
    ],
    [
      2,
      1,
      1,
      1346782929
    ],
    [
      2,
      3,
      4,
      1352350844
    ],
    [
      2,
      1,
      2,
      1433651994
    ],
    [
      2,
      1,
      4,
      1514685701
    ],
    [
      2,
      1,
      8,
      1697281450
    ],
    [
      3,
      1,
      1,
      1013285156
    ],
    [
      3,
      3,
      4,
      1081281321
    ],
    [
      4,
      1,
      1,
      1130431825
    ],
    [
      4,
      1,
      2,
      1324256220
    ],
    [
      4,
      1,
      4,
      1333509509
    ],
    [
      5,
      1,
      1,
      730944143
    ],
    [
      5,
      3,
      4,
      752793850
    ],
    [
      5,
      1,
      2,
      836361223
    ],
    [
      5,
      1,
      4,
      903257677
    ],
    [
      5,
      1,
      8,
      981704606
    ],
    [
      6,
      1,
      1,
      689428306
    ],
    [
      6,
      3,
      4,
      708834566
    ],
    [
      6,
      1,
      2,
      784005826
    ],
    [
      6,
      1,
      4,
      945286049
    ],
    [
      7,
      1,
      1,
      308171511
    ],
    [
      7,
      3,
      4,
      412771243
    ],
    [
      8,
      1,
      1,
      569333828
    ],
    [
      8,
      1,
      2,
      591275305
    ],
    [
      8,
      1,
      4,
      772702104
    ],
    [
      8,
      1,
      8,
      955152635
    ],
    [
      8,
      1,
      16,
      1076454790
    ],
    [
      9,
      1,
      1,
      352908862
    ],
    [
      11,
      1,
      1,
      265750800
    ],
    [
      11,
      1,
      2,
      377632371
    ],
    [
      11,
      1,
      4,
      428281060
    ],
    [
      11,
      1,
      8,
      499188937
    ],
    [
      13,
      1,
      1,
      267809261
    ],
    [
      13,
      1,
      2,
      420075553
    ],
    [
      13,
      1,
      4,
      462857287
    ]
  ],
  "P": [
    [
      1,
      128
    ],
    [
      1,
      64
    ],
    [
      3,
      128
    ],
    [
      1,
      32
    ],
    [
      3,
      64
    ],
    [
      1,
      16
    ],
    [
      5,
      64
    ],
    [
      3,
      32
    ],
    [
      7,
      64
    ],
    [
      1,
      8
    ],
    [
      5,
      32
    ],
    [
      3,
      16
    ],
    [
      1,
      4
    ],
    [
      5,
      16
    ],
    [
      3,
      8
    ],
    [
      7,
      16
    ],
    [
      1,
      2
    ],
    [
      5,
      8
    ],
    [
      3,
      4
    ],
    [
      7,
      8
    ],
    [
      1,
      1
    ]
  ],
  "F_exact": [
    [
      875061,
      128000000
    ],
    [
      162347,
      12800000
    ],
    [
      2371879,
      128000000
    ],
    [
      97509,
      4000000
    ],
    [
      1102699,
      32000000
    ],
    [
      88761,
      2000000
    ],
    [
      3465061,
      64000000
    ],
    [
      203979,
      3200000
    ],
    [
      4683963,
      64000000
    ],
    [
      5253353,
      64000000
    ],
    [
      6362497,
      64000000
    ],
    [
      7384063,
      64000000
    ],
    [
      9312919,
      64000000
    ],
    [
      2204407,
      12800000
    ],
    [
      12669199,
      64000000
    ],
    [
      2797711,
      12800000
    ],
    [
      3054959,
      12800000
    ],
    [
      3537623,
      12800000
    ],
    [
      19921227,
      64000000
    ],
    [
      22057059,
      64000000
    ],
    [
      24019923,
      64000000
    ]
  ],
  "nu": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    9667,
    9845,
    9847,
    9849,
    9852,
    9854,
    9856,
    9858,
    9860,
    9862,
    9865,
    9867,
    9869,
    9871,
    9873,
    9875,
    9877,
    9880,
    9882,
    9884,
    9886,
    9888,
    9890,
    9893,
    11884,
    41146,
    41312,
    41366,
    41420,
    41474,
    41529,
    41583,
    41637,
    41746,
    41801,
    41856,
    41911,
    41966,
    42021,
    42076,
    43001,
    45321,
    45596,
    45686,
    45776,
    45866,
    45956,
    46046,
    46136,
    46318,
    46409,
    46500,
    46591,
    46683,
    46775,
    46867,
    48472,
    50440,
    51308,
    51442,
    51577,
    51712,
    51848,
    51983,
    52120,
    52393,
    52530,
    52668,
    52806,
    52945,
    53083,
    53222,
    53620,
    57862,
    58386,
    58578,
    58769,
    58962,
    59155,
    59349,
    59544,
    59934,
    60131,
    60328,
    60526,
    60724,
    60923,
    61123,
    63505,
    66368,
    66775,
    67038,
    67301,
    67566,
    67832,
    68099,
    68367,
    68905,
    69177,
    69449,
    69722,
    69996,
    70271,
    70548,
    71563,
    92926,
    101855,
    102323,
    102793,
    103265,
    103739,
    104215,
    104693,
    105174,
    105657,
    106142,
    106629,
    107118,
    107610,
    108104,
    108600,
    117133,
    117676,
    117984,
    118294,
    118604,
    118914,
    119226,
    119538,
    119852,
    120166,
    120481,
    120796,
    121113,
    121430,
    121749,
    122068,
    122388,
    122708,
    123030,
    123352,
    123676,
    124000,
    124325,
    124650,
    124977,
    125305,
    125633,
    125962,
    126292,
    126623,
    126955,
    127288,
    164085,
    177135,
    177715,
    178298,
    178882,
    179468,
    180056,
    180646,
    181238,
    181832,
    182428,
    183026,
    183625,
    184227,
    184831,
    185436,
    186044,
    186654,
    187265,
    187879,
    188495,
    189112,
    189732,
    190354,
    190977,
    191603,
    192231,
    192861,
    193493,
    194127,
    194763,
    195401,
    216617,
    220574,
    221007,
    221441,
    221876,
    222312,
    222749,
    223187,
    223625,
    224065,
    224505,
    224946,
    225388,
    225831,
    226275,
    226719,
    227165,
    227611,
    228058,
    228506,
    228955,
    229405,
    229856,
    230308,
    230760,
    231213,
    231668,
    232123,
    232579,
    233036,
    233494,
    233953,
    234412,
    234873,
    235334,
    235797,
    236260,
    236724,
    237189,
    237655,
    238122,
    238590,
    239059,
    239529,
    239999,
    240471,
    240943,
    241417,
    241891,
    242366,
    242843,
    243320,
    243798,
    244277,
    244757,
    245238,
    245720,
    246202,
    246686,
    247171,
    247656,
    248143,
    248631,
    249119,
    322423,
    328128,
    328988,
    329850,
    330714,
    331581,
    332450,
    333321,
    334194,
    335070,
    335948,
    336829,
    337711,
    338596,
    339484,
    340373,
    341265,
    342160,
    343056,
    343955,
    344857,
    345760,
    346667,
    347575,
    348486,
    349399,
    350315,
    351233,
    352153,
    353076,
    354001,
    354929,
    355859,
    356792,
    357727,
    358664,
    359604,
    360087,
    361031,
    361503,
    361977,
    362451,
    362925,
    363401,
    363876,
    364353,
    364830,
    365308,
    365786,
    366265,
    366745,
    367225,
    367706,
    368187,
    368669,
    369152,
    369636,
    370120,
    370604,
    371090,
    371575,
    372062,
    372549,
    373037,
    373526,
    374015,
    374504,
    374995,
    375486,
    375978,
    376470,
    376963,
    377456,
    377951,
    378446,
    378941,
    379437,
    379934,
    380432,
    380930,
    381429,
    381928,
    382428,
    382929,
    383430,
    383933,
    384435,
    384939,
    385443,
    385947,
    386453,
    386978,
    388246,
    389518,
    390795,
    392075,
    393360,
    394649,
    395942,
    397240,
    398541,
    399847,
    401158,
    402472,
    403791,
    405114,
    406442,
    407773,
    409110,
    410450,
    411795,
    413145,
    414498,
    415857,
    417219,
    418586,
    419958,
    421334,
    422715,
    424100,
    425490,
    426884,
    428283,
    429686,
    431094,
    432507,
    433924,
    528506,
    579939,
    582220,
    584510,
    586809,
    589117,
    591435,
    593761,
    596097,
    598441,
    600795,
    602445,
    603629,
    604815,
    606003,
    607194,
    608387,
    609582,
    610780,
    611980,
    613182,
    614387,
    615594,
    616804,
    618016,
    619230,
    620447,
    621666,
    622887,
    624111,
    625337,
    626566,
    627797,
    629031,
    630267,
    631505,
    632746,
    633989,
    635235,
    636483,
    637733,
    638986,
    640242,
    641500,
    642760,
    644023,
    645289,
    646556,
    647827,
    649100,
    650375,
    651653,
    652933,
    654216,
    655502,
    656790,
    658080,
    658934,
    659581,
    660229,
    660877,
    661526,
    662176,
    662826,
    663477,
    664128,
    664780,
    665433,
    666086,
    666740,
    667395,
    668050,
    668706,
    669363,
    670020,
    670678,
    671337,
    671996,
    672656,
    673316,
    673978,
    674639,
    675302,
    675965,
    676629,
    677293,
    677958,
    678624,
    679290,
    679957,
    680625,
    681293,
    681962,
    682632,
    683302,
    683973,
    684645,
    685317,
    685990,
    686663,
    687338,
    688013,
    688688,
    689364,
    690041,
    690719,
    691397,
    692076,
    692756,
    693436,
    694117,
    694798,
    695481,
    696163,
    696847,
    697531,
    698216,
    698902,
    699588,
    700275,
    700963,
    701651,
    702340,
    703030,
    703720,
    704411,
    705103,
    705795,
    706488,
    707182,
    707876,
    708571,
    709267,
    709963,
    710661,
    711358,
    712057,
    712756,
    713456,
    714156,
    714858,
    715560,
    716262,
    716966,
    717670,
    718074,
    718426,
    719080,
    719786,
    720306,
    720777,
    721249,
    721721,
    722193,
    722666,
    723139,
    723612,
    724086,
    724560,
    725034,
    725509,
    725983,
    726459,
    726934,
    727410,
    727886,
    728362,
    728839,
    729316,
    729793,
    730271,
    730749,
    731227,
    731706,
    732185,
    732672,
    733169,
    733666,
    734162,
    734657,
    735152,
    735646,
    736139,
    736632,
    737124,
    737615,
    738106,
    738596,
    739085,
    739574,
    740062,
    740550,
    741037,
    741523,
    742008,
    742493,
    742978,
    743535,
    744216,
    744898,
    745581,
    746264,
    746948,
    747633,
    748318,
    749004,
    749690,
    750377,
    751065,
    751753,
    752442,
    753074,
    753567,
    754060,
    754553,
    755047,
    755541,
    756036,
    756531,
    757026,
    757521,
    758017,
    758513,
    759010,
    759506,
    760004,
    760501,
    760999,
    761497,
    761995,
    762494,
    762993,
    763492,
    763992,
    764492,
    764993,
    765493,
    766026,
    766640,
    767254,
    767867,
    768480,
    769007,
    769511,
    770014,
    770518,
    771023,
    771527,
    772032,
    772538,
    773043,
    773549,
    774055,
    774562,
    775069,
    775576,
    776084,
    776592,
    777100,
    777609,
    778118,
    778627,
    779220,
    779900,
    780581,
    781262,
    781944,
    782626,
    783309,
    783993,
    784677,
    785362,
    786048,
    786734,
    787420,
    788108,
    788795,
    789484,
    790173,
    790862,
    791553,
    792244,
    792927,
    793507,
    794087,
    794665,
    795244,
    795821,
    796401,
    797096,
    797792,
    798488,
    799185,
    799883,
    800581,
    801280,
    801979,
    802679,
    803380,
    804081,
    804782,
    805485,
    806188,
    806891,
    807596,
    808301,
    809006,
    809712,
    810419,
    811126,
    811834,
    812543,
    813252,
    813962,
    814672,
    815383,
    816095,
    816807,
    817520,
    818233,
    818947,
    819662,
    820227,
    820764,
    821301,
    821839,
    822377,
    822915,
    823454,
    823992,
    824532,
    825071,
    825611,
    826152,
    826693,
    827234,
    827775,
    828317,
    828859,
    829402,
    829944,
    830488,
    831031,
    831575,
    832119,
    832664,
    833209,
    833754,
    834300,
    834846,
    835392,
    835939,
    836486,
    837034,
    837582,
    838130,
    838678,
    839267,
    839943,
    840618,
    841292,
    841965,
    842529,
    843080,
    843632,
    844184,
    844736,
    845289,
    845843,
    846396,
    846950,
    847505,
    848059,
    848614,
    849170,
    849725,
    850282,
    850838,
    851395,
    851952,
    852510,
    853068,
    853626,
    854185,
    854744,
    855303,
    855863,
    856423,
    856984,
    857545,
    858106,
    858668,
    859230,
    859792,
    860355,
    860918,
    861482,
    862045,
    862610,
    863174,
    863739,
    864304,
    864870,
    865436,
    866003,
    866569,
    867137,
    867704,
    868272,
    868840,
    869409,
    869978,
    870548,
    871117,
    871687,
    872258,
    872829,
    873400,
    873972,
    874544,
    875116,
    875689,
    876262,
    876836,
    877410,
    877984,
    878690,
    879648,
    880608,
    881569,
    882531,
    883494,
    884458,
    885423,
    886389,
    887356,
    888324,
    889293,
    890264,
    891235,
    892208,
    893153,
    893760,
    894367,
    895131,
    896108,
    897086,
    898064,
    899044,
    900025,
    901007,
    901990,
    902974,
    903960,
    904946,
    905933,
    906922,
    907911,
    908902,
    909894,
    910886,
    911880,
    912875,
    913871,
    914868,
    915867,
    916866,
    917866,
    918868,
    919870,
    920874,
    921879,
    922885,
    923891,
    924900,
    925909,
    926919,
    927930,
    928943,
    929956,
    930971,
    931987,
    933004,
    934022,
    935041,
    936061,
    937082,
    938105,
    939128,
    940153,
    941179,
    942206,
    943234,
    944263,
    945293,
    946324,
    947357,
    948391,
    949425,
    950461,
    951498,
    952537,
    953576,
    954616,
    955658,
    956701,
    957744,
    958789,
    959836,
    960883,
    961931,
    962981,
    964031,
    965083,
    966136,
    967190,
    968246,
    969302,
    970360,
    971419,
    972478,
    973539,
    974602,
    975665,
    976730,
    977795,
    978862,
    979930,
    980999,
    982070,
    983141,
    984214,
    985288,
    986363,
    987439,
    988516,
    989595,
    990675,
    991756,
    992838,
    993921,
    995005,
    996091,
    997178,
    998266,
    999355,
    1000446,
    1001537,
    1002630,
    1003724,
    1004819,
    1005915,
    1007013,
    1008112,
    1009212,
    1010313,
    1011415,
    1012519,
    1013623,
    1014729,
    1015836,
    1016945,
    1018054,
    1019178,
    1021180,
    1023187,
    1025197,
    1027212,
    1029230,
    1031252,
    1033278,
    1035309,
    1037343,
    1039381,
    1041423,
    1043469,
    1045520,
    1047574,
    1049632,
    1051695,
    1053761,
    1055831,
    1057906,
    1059984,
    1062067,
    1064154,
    1066245,
    1068340,
    1070439,
    1072542,
    1074649,
    1076761,
    1078877,
    1080996,
    1083120,
    1085248,
    1087381,
    1089517,
    1091658,
    1093803,
    1095952,
    1098105,
    1100263,
    1102425,
    1104591,
    1106761,
    1108936,
    1112136,
    1117241,
    1122370,
    1127522,
    1132698,
    1137898,
    1143122,
    1148369,
    1153641,
    1158937,
    1164257,
    1169602,
    1174971,
    1180365,
    1185783,
    1191226,
    1196695,
    1202188,
    1207707,
    1213251,
    1218821,
    1224416,
    1230037,
    1235683,
    1241356,
    1247054,
    1252779,
    1258530,
    1264307,
    1270111,
    1275942,
    1281799,
    1287683,
    1293595
  ]
}

